Enabling Efficient and Scalable DRAM Read Disturbance Mitigation via New Experimental Insights into Modern DRAM Chips

Increasing storage density exacerbates DRAM read disturbance, a circuit-level vulnerability exploited by system-level attacks. Unfortunately, existing defenses are either ineffective or prohibitively expensive. Efficient mitigation is critical to ensure robust (reliable, secure, and safe) execution in future DRAM-based systems. This dissertation tackles two problems: 1) protecting DRAM-based systems becomes more expensive as technology scaling increases read disturbance vulnerability, and 2) many existing solutions depend on proprietary knowledge of DRAM internals. First, we build a detailed understanding of DRAM read disturbance by rigorously characterizing off-the-shelf modern DRAM chips under varying 1) temperatures, 2) memory access patterns, 3) in-chip locations, and 4) voltage. Our novel observations demystify the implications of large DRAM read disturbance variation on future DRAM read disturbance attacks and solutions. Second, we propose new mechanisms that mitigate read disturbance bitflips efficiently and scalably by leveraging insights into DRAM chip design: 1) subarray-level parallelism and 2) variation in read disturbance across DRAM rows in off-the-shelf DRAM chips. Third, we propose a novel solution that mitigates DRAM read disturbance by selectively throttling unsafe memory accesses that might otherwise cause read disturbance bitflips without proprietary knowledge of DRAM chip internals. We demonstrate that it is possible to mitigate DRAM read disturbance efficiently and scalably with worsening DRAM read disturbance by 1) building a detailed understanding of DRAM read disturbance, 2) leveraging insights into DRAM chips, and 3) devising novel solutions that do not require proprietary knowledge of DRAM chip internals. Our experimental insights and solutions enable future works targeting robust memory systems.

==> mainmatter/04_deeperlook/figure_cleanup.py <==
import os 

keep = [
    "Figures/Methodology/rrs_if_compressed.png",
    "Figures/Temperature/tempIntervals-crop.pdf",
    "Figures/Temperature/berTemp4_percent-crop.pdf",
    "Figures/Temperature/tempRangeRowOrdHist-crop-colored.pdf",
    "Figures/Methodology/taggon_methodology.pdf",
    "Figures/Temporal/RAS_BER_offset_50C.pdf",
    "Figures/Temporal/RAS_HCFirst_50C.pdf",
    "Figures/Temporal/RP_BER_offset_50C.pdf",
    "Figures/Temporal/RP_HCFirst_50C.pdf",
    "Figures/Spatial/new_hcfirst_across_rows_75C-crop.pdf",
    "Figures/Spatial/col_dist.pdf",
    "Figures/Spatial/fig13new_75.pdf",
    "Figures/Spatial/new_synthesized_hcfirst_temp-75-crop.pdf",
    "Figures/Spatial/bhattacharyya_temp-75-crop.pdf"
]

for root, dirs, files in os.walk('.'):
    for f in files:
        if f.endswith('.pdf') or f.endswith('.png') or f.endswith('.jpg'):
            if f not in keep:
                print('rm "' + os.path.join(root, f) + '"')

==> mainmatter/05_hammerdimmer/figure_cleanup.py <==
import os 

keep = [
"figures/camready-infrastructure.png",
"figures/camready-norm_ber_lineplot.pdf",
"figures/camready-norm_ber_histogram_perdimm.pdf",
"figures/camready-norm_hcfirst_lineplot.pdf",
"figures/camready-norm_hcfirst_histogram_perdimm.pdf",
"figures/camready-norm_trcd_lineplot.pdf",
"figures/camready-act_waveform_temp-orig.pdf",
"figures/camready-charge_restoration_waveform-orig.pdf",
"figures/refreshrate_and_ber_histogram_combined.pdf",
"figures/camready-reterr_words.pdf",
]

for root, dirs, files in os.walk('.'):
    for f in files:
        if f.endswith('.pdf') or f.endswith('.png') or f.endswith('.jpg'):
            if f not in keep:
                print('rm "' + os.path.join(root, f) + '"')

==> mainmatter/06_svard/figure_cleanup.py <==
import os 

keep = [
"background.png",
"infrastructure.png",
"ber_box.pdf",
"ber_vs_row.pdf",
"hcfirst_hist.pdf",
"hcfirst_vs_row.pdf",
"hcfirst_tAggOn.pdf",
"subarray_classificaiton.pdf",
"hcfirst_correlations.pdf",
"aging.pdf",
"svard_highlevel.pdf",
"thesis_mitigation_perf.pdf",
"adversarial_patterns.pdf",
]

for root, dirs, files in os.walk('.'):
    for f in files:
        if f.endswith('.pdf') or f.endswith('.png') or f.endswith('.jpg'):
            if f not in keep:
                print('rm "' + os.path.join(root, f) + '"')

==> mainmatter/06_svard/figures/fetch_aging.sh <==
scp fpga20:/home/yaglikca/flockhammer/SpatialVariation/analysis_scripts/aging.pdf ./


==> mainmatter/06_svard/figures/fetch_all.sh <==
#!/bin/bash

rmtpath=/home/yaglikca/flockhammer/SpatialVariation/analysis_scripts/paper_Wed_Oct_11_073727_AM_CEST_2023

for f in `ls *.pdf`;
do
    scp sproxy:${rmtpath}/${f} ./
done

for f in `ls *.png`;
do
    scp sproxy:${rmtpath}/${f} ./
done

==> mainmatter/06_svard/figures/fetch_correlations.sh <==
scp sproxy:/home/yaglikca/flockhammer/SpatialVariation/analysis_scripts/paper_hpca23_rebuttal/hcfirst_correlations.pdf ./

